Well-Posed Models of Memristive Devices

Existing compact models for memristive devices (including RRAM and CBRAM) all suffer from issues related to mathematical ill-posedness and/or improper implementation. This limits their value for simulation and design and in some cases, results in qualitatively unphysical predictions. We identify the causes of ill-posedness in these models. We then show how memristive devices in general can be modelled using only continuous/smooth primitives in such a way that they always respect physical bounds for filament length and also feature well-defined and correct DC behaviour. We show how to express these models properly in languages like Verilog-A and ModSpec (MATLAB). We apply these methods to correct previously published RRAM and memristor models and make them well posed. The result is a collection of memristor models that may be dubbed "simulation-ready", i.e., that feature the right physical characteristics and are suitable for robust and consistent simulation in DC, AC, transient, etc., analyses. We provide implementations of these models in both ModSpec/MATLAB and Verilog-A.

==> code/Memristor.m <==
function MOD = Memristor(f1_switch, f2_switch)
    default_f1_switch = 1;
    default_f2_switch = 4;
    if nargin < 2
        f2_switch = default_f2_switch;
        if nargin < 1
            f1_switch = default_f1_switch;
        end
    end

    MOD = ee_model();
    MOD = add_to_ee_model(MOD, 'name', 'Memristor');
    MOD = add_to_ee_model(MOD, 'terminals', {'p', 'n'}); % create IO: vpn, ipn
    MOD = add_to_ee_model(MOD, 'explicit_outs', {'ipn'});
    MOD = add_to_ee_model(MOD, 'internal_unks', {'s'});
    MOD = add_to_ee_model(MOD, 'implicit_eqn_names', {'ds'});

    MOD = add_to_ee_model(MOD, 'parms', {'f1_switch', f1_switch, 'f2_switch', f2_switch});
    switch f1_switch
    case 1
        MOD = add_to_ee_model(MOD, 'parms', {'Ron', 20, 'Roff', 2e4});
    case 2
        MOD = add_to_ee_model(MOD, 'parms', {'Lambda', 6.91, 'Ron', 20});
    case 3
        MOD = add_to_ee_model(MOD, 'parms', {'n', 3, 'Beta', 1e-2, 'Alpha', 2});
        MOD = add_to_ee_model(MOD, 'parms', {'chi', 1e-6, 'Gamma', 4});
    case 4
        MOD = add_to_ee_model(MOD, 'parms', {'A1', 1e-2, 'A2', 1e-2, 'B', 2});
    case 5
        MOD = add_to_ee_model(MOD, 'parms', {'g0', 0.25, 'V0', 0.25, 'I0', 1e-3});
        MOD = add_to_ee_model(MOD, 'parms', {'maxGap', 1.7, 'minGap', 0});
    otherwise
    end

    switch f2_switch
    case 1
        MOD = add_to_ee_model(MOD, 'parms', {'mu_v', 1e6});
        if 1 ~= f1_switch && 2 ~= f1_switch
            MOD = add_to_ee_model(MOD, 'parms', {'Ron', 20});
        end
    case 2
        MOD = add_to_ee_model(MOD, 'parms', {'a', 1e4, 'm', 3});
    case 3
        MOD = add_to_ee_model(MOD, 'parms', {'c_off', 1e5, 'c_on', 1e5});
        MOD = add_to_ee_model(MOD, 'parms', {'i_off', 1e-2, 'i_on', 1e-2});
        MOD = add_to_ee_model(MOD, 'parms', {'a_off', 0.6, 'a_on', 0.4});
        MOD = add_to_ee_model(MOD, 'parms', {'wc', 1e3, 'b', 1});
    case 4
        MOD = add_to_ee_model(MOD, 'parms', {'k_off', 50, 'k_on', -50});
        MOD = add_to_ee_model(MOD, 'parms', {'v_off', 0.2, 'v_on', -0.2});
        MOD = add_to_ee_model(MOD, 'parms', {'alpha_off', 3, 'alpha_on', 3});
    case 5
        MOD = add_to_ee_model(MOD, 'parms', {'Vp', 0.16, 'Vn', 0.15, 'Ap', 4e3, 'An', 4e3});
        MOD = add_to_ee_model(MOD, 'parms', {'xp', 0.3, 'xn', 0.5, 'alphap', 1, 'alphan', 5});
    case 6
        if 5 ~= f1_switch
            MOD = add_to_ee_model(MOD, 'parms', {'maxGap', 1.7, 'minGap', 0});
        end
        MOD = add_to_ee_model(MOD, 'parms', {'Vel0', 10, 'Beta0', 0.8, 'gamma0', 16});
        MOD = add_to_ee_model(MOD, 'parms', {'Ea', 0.6, 'a0', 0.25, 'tox', 12});
    otherwise
    end

    MOD = add_to_ee_model(MOD, 'parms', {'maxslope', 1e15});
    MOD = add_to_ee_model(MOD, 'parms', {'smoothing', 1e-8, 'Kclip', 50});
    MOD = add_to_ee_model(MOD, 'parms', {'GMIN', 1e-12});

    MOD = add_to_ee_model(MOD, 'fqei', {@fe, @qe, @fi, @qi});

    MOD = finish_ee_model(MOD);
end

function out = fe(S)
    v2struct(S);

    switch f1_switch
    case 1
        y = smoothclip(s - Roff/(Ron-Roff), smoothing) + Roff/(Ron-Roff);
        f1 = vpn / (Ron*y + Roff*(1-y));
    case 2
        f1 = 1/Ron * safeexp(-Lambda * (1-s), maxslope) * vpn;
    case 3
        f1 = s^n*Beta*safesinh(Alpha*vpn, maxslope) + chi*(safeexp(Gamma*vpn, maxslope)-1);
    case 4
        f1p = A1 * s * safesinh(B * vpn, maxslope);
        f1n = A2 * s * safesinh(B * vpn, maxslope);
        f1 = smoothswitch(f1n, f1p, vpn, smoothing);
    case 5
        f1 = I0*safeexp(-(s*minGap+(1-s)*maxGap)/g0, maxslope)*safesinh(vpn/V0, maxslope);
    otherwise
    end

    out = f1 + GMIN*vpn; % ipn
end

function out = qe(S)
    out = 0; % ipn
end

function out = fi(S)
    v2struct(S);

    switch f2_switch
    case 1
        f2 = mu_v * Ron * fe(S);
    case 2
        f2 = a * (vpn)^m;
    case 3
        i = fe(S);
        f2p = c_off * safesinh(i/i_off, maxslope) * ...
              safeexp(-safeexp((s-a_off)/wc - i/b, maxslope) - s/wc, maxslope);
        f2n = c_on * safesinh(i/i_on, maxslope) * ...
              safeexp(-safeexp(-(s-a_on)/wc + i/b, maxslope) - s/wc, maxslope);
        f2 = smoothswitch(f2n, f2p, i, smoothing);
    case 4
        Vstar = vpn-v_off+(v_off-v_on)*s;
        f2p = k_off * (Vstar/v_off)^alpha_off;
        f2n = k_on * (Vstar/v_on)^alpha_on;
        f2 = smoothswitch(f2n, f2p, Vstar, smoothing);
    case 5
        Vstar = vpn - (-Vn*s + Vp*(1-s));
        g_of_vpnp = Ap * (safeexp(vpn, maxslope) - safeexp(-Vn*s + Vp*(1-s), maxslope));
        g_of_vpnn = -An * (safeexp(-vpn, maxslope) - safeexp(+Vn*s - Vp*(1-s), maxslope));
        g_of_vpn = smoothswitch(g_of_vpnn, g_of_vpnp, Vstar, smoothing);

        f_of_sp = smoothswitch(1, safeexp(-alphap*(s-xp), maxslope), s-xp, smoothing);
        f_of_s = smoothswitch(safeexp(alphan*(s-1+xn), maxslope), f_of_sp, s-1+xn, smoothing);

        f2 = g_of_vpn * f_of_s;
    case 6
        T = 300;
        k = 1.3806226e-23; % Boltzmann's Constant (joules/kelvin)
        q = 1.6021918e-19; % Electron Charge (C)

        Gap = s*minGap+(1-s)*maxGap;
        Gamma = gamma0 - Beta0 * Gap^3;
        f2 = 1e9*(maxGap-minGap) * Vel0*exp(- q*Ea/k/T) * ...
             safesinh(vpn*Gamma*a0/tox*q/k/T, maxslope);
    otherwise
    end

    f2 = 1e-9*f2;

    Fw1 = smoothstep(0-s, smoothing);
    Fw2 = smoothstep(s-1, smoothing);
    clip_0 = (safeexp(Kclip*(0-s), maxslope) - f2) * Fw1;
    clip_1 = (-safeexp(Kclip*(s-1), maxslope) - f2) * Fw2;

    out =f2 + clip_0 + clip_1;
end

function out = qi(S)
    v2struct(S);
    out = -1e-9*s;
end

function y = safesinh(x, maxslope)
    y = (safeexp(x, maxslope) - safeexp(-x, maxslope))/2;
end % safesinh


==> code/RRAM_v0_ModSpec.m <==
function MOD = RRAM_v0_ModSpec()
    MOD = ee_model();
    MOD = add_to_ee_model(MOD, 'name', 'RRAM');
    MOD = add_to_ee_model(MOD, 'terminals', {'t', 'b'}); % create IO: vtb, itb
    MOD = add_to_ee_model(MOD, 'explicit_outs', {'itb'});
    MOD = add_to_ee_model(MOD, 'internal_unks', {'Gap'});
    MOD = add_to_ee_model(MOD, 'implicit_eqn_names', {'dGap'});

    MOD = add_to_ee_model(MOD, 'parms', {'g0', 0.25, 'V0', 0.25, 'I0', 1e-3});
    MOD = add_to_ee_model(MOD, 'parms', {'Vel0', 10, 'Beta', 0.8, 'gamma0', 16});
    MOD = add_to_ee_model(MOD, 'parms', {'Ea', 0.6, 'a0', 0.25, 'tox', 12});
    MOD = add_to_ee_model(MOD, 'parms', {'maxGap', 1.7, 'minGap', 0});
    MOD = add_to_ee_model(MOD, 'parms', {'maxslope', 1e15});
    MOD = add_to_ee_model(MOD, 'parms', {'smoothing', 1e-8, 'Kclip', 50});
    MOD = add_to_ee_model(MOD, 'parms', {'GMIN', 1e-12});

    MOD = add_to_ee_model(MOD, 'fqei', {@fe, @qe, @fi, @qi});

    MOD = add_to_ee_model(MOD, 'limited_var', {'vtblim1', 'vtblim2'});
    MOD = add_to_ee_model(MOD, 'limited_matrix', [1, 0; 1, 0]);
    MOD = add_to_ee_model(MOD, 'limiting', @limiting);
    MOD = add_to_ee_model(MOD, 'initGuess', @initGuess);

    MOD = finish_ee_model(MOD);
end

function out = fe(S)
    v2struct(S);
    out = I0*safeexp(-Gap/g0, maxslope)*sinh(vtblim1/V0) + GMIN*vtb; % itb
end

function out = qe(S)
    out = 0; % itb
end

function out = fi(S)
    v2struct(S);
    T = 300;
    k = 1.3806226e-23; % Boltzmann's Constant (joules/kelvin)
    q = 1.6021918e-19; % Electron Charge (C)

    Gamma = gamma0 - Beta * Gap^3;
    ddt_Gap = - Vel0 * exp(- q*Ea/k/T) * sinh(vtblim2 * Gamma*a0/tox*q/k/T);

    Fw1 = smoothstep(minGap-Gap, smoothing);
    Fw2 = smoothstep(Gap-maxGap, smoothing);
    clip_minGap = (safeexp(Kclip*(minGap-Gap), maxslope) - ddt_Gap) * Fw1;
    clip_maxGap = (-safeexp(Kclip*(Gap-maxGap), maxslope) - ddt_Gap) * Fw2;

    out = ddt_Gap + clip_minGap + clip_maxGap;
end

function out = qi(S)
    v2struct(S);
    out = - 1e-9 * Gap;
end

function vtblimInitout = initGuess(S)
    v2struct(S);
    vtblimInitout(1, 1) = 0;
    vtblimInitout(2, 1) = 0;
end

function vtblimout = limiting(S)
    v2struct(S);
    T = 300;
    k = 1.3806226e-23; % Boltzmann's Constant (joules/kelvin)
    q = 1.6021918e-19; % Electron Charge (C)
    vtblimout(1, 1) = sinhlim(vtb, vtblim1, 1/V0);
    Gamma = gamma0 - Beta * Gap^3;
    vtblimout(2, 1) = sinhlim(vtb, vtblim2, Gamma*a0/tox*q/k/T);
end

function xlim = sinhlim(x, xold, k)
    % return xlim such that sinh(k*xlim) = sinh(k*xold) + k*cosh(k*xold) * (x - xold)
    ylim = sinh(k*xold) + k*cosh(k*xold) * (x - xold);
    xlim = log(ylim + sqrt(1+ylim^2)) / k; 
end


==> code/hys_ModSpec.m <==
function MOD = hys_ModSpec()
    MOD = ee_model();
    MOD = add_to_ee_model(MOD, 'name', 'hys');
    MOD = add_to_ee_model(MOD, 'terminals', {'p', 'n'}); % create IO: vpn, ipn
    MOD = add_to_ee_model(MOD, 'explicit_outs', {'ipn'});
    MOD = add_to_ee_model(MOD, 'internal_unks', {'s'});
    MOD = add_to_ee_model(MOD, 'implicit_eqn_names', {'ds'});
    MOD = add_to_ee_model(MOD, 'parms', {'R', 1e3, 'k', 1, 'tau', 1e-5});
    MOD = add_to_ee_model(MOD, 'fqei', {@fe, @qe, @fi, @qi});
    MOD = finish_ee_model(MOD);
end % hys_ModSpec

function out = fe(S)
    v2struct(S); % populates workspace with vpn, R, k, tau
    out = vpn/R * (1+tanh(k*s)); % ipn
end % fe

function out = qe(S)
    out = 0; % ipn
end % qe

function out = fi(S)
    v2struct(S);
    out = vpn - s^3 + s;
end % fi

function out = qi(S)
    v2struct(S);
    out = - tau * s;
end % qi


==> code/run_RRAM_res_ckt_homotopy.m <==
ckt = RRAM_res_ckt; DAE = MNA_EqnEngine(ckt); 

inputORparam = 1; % lambda is an input
contAnal = ArcContAnalysis(DAE, 'V1:::E', inputORparam);

StartLambda = 1;
StopLambda = -1;
initDeltaLambda = -1e-1;
initguess = [1;1;0;-0.03];

contAnal = feval(contAnal.solve, contAnal, initguess, ...
            StartLambda, StopLambda, initDeltaLambda);

contAnal.plot(contAnal);

%{
souts = StateOutputs(DAE);
souts = souts.DeleteAll(souts);
souts = souts.Add({'V1:::ipn'}, souts);
contAnal.plot(contAnal, souts);

sols = contAnal.getsolution(contAnal);
figure; plot3(sols.yvals(1,:), sols.yvals(2,:), sols.yvals(3,:));
unk_names = DAE.unk_names;
xlabel(unk_names{1});
ylabel(unk_names{2});
zlabel(unk_names{3});
grid on; box on;

%}


==> code/test_RRAM_v0.m <==
clear ckt; 
ckt.cktname = 'RRAM v0 test bench';
ckt.nodenames = {'in'};
ckt.groundnodename = 'gnd';
tranfunc = @(t, args) args.offset+args.A*sawtooth(2*pi/args.T*t+args.phi, 0.5);
tranargs.offset = 0; tranargs.A = 2; tranargs.T = 8e-3; tranargs.phi=0;
ckt = add_element(ckt, vsrcModSpec(), 'Vin', ...
   {'in', 'gnd'}, {}, {{'DC', 1}, {'TRAN', tranfunc, tranargs}});
ckt = add_element(ckt, RRAM_v0_ModSpec(), 'R1', {'in', 'gnd'}, {});

% set up DAE
DAE = MNA_EqnEngine(ckt);

% DC OP analysis
dcop = dot_op(DAE);
dcop.print(dcop); dcSol = dcop.getSolution(dcop);

% transient simulation, sweep Vin
tstart = 0; tstep = 1e-5; tstop = 8e-3;
xinit = [0; 0; 1.7];
LMSobj = dot_transient(DAE, xinit, tstart, tstep, tstop);
LMSobj.plot(LMSobj);

% get transient data, plot current in log scale
[tpts, sols] = LMSobj.getSolution(LMSobj);
figure; semilogy(sols(1,:), abs(sols(2,:)));
xlabel('Vin (V)'); ylabel('log(current) (A)'); grid on;

% homotopy analysis
startLambda = 1; stopLambda = -1; lambdaStep = -1e-1;
hom = homotopy(DAE, 'Vin:::E', 'input', dcSol, startLambda, lambdaStep, stopLambda);
hom.plot(hom);


==> code/test_hys.m <==
clear ckt;
ckt.cktname = 'hys_ckt';
ckt.nodenames = {'1'};
ckt.groundnodename = 'gnd';
mysinfunc = @(t, args) 0.7 * sin(2*pi*1e3*t);
ckt = add_element(ckt, vsrcModSpec(), 'V1', ...
   {'1', 'gnd'}, {}, {{'DC', 0}, {'TRAN', mysinfunc, []}});
ckt = add_element(ckt, hys_ModSpec(), 'H1', {'1', 'gnd'});

% create DAE
DAE = MNA_EqnEngine(ckt); 

% forward DC sweep
swp1 = dcsweep(DAE, [], 'V1:::E', -1:0.015:1);
[pts1, sols1] = swp1.getSolution(swp1);
figure; plot(pts1(1,:), -sols1(2,:), '.-r'); drawnow; % V1::ipn

% backward DC sweep
swp2 = dcsweep(DAE, [], 'V1:::E', 1:-0.015:-1);
[pts2, sols2] = swp2.getSolution(swp2);
hold on; plot(pts2(1,:), -sols2(2,:), '.-b'); drawnow; % V1::ipn

% run transient simulation
tran = dot_transient(DAE, [], 0, 5e-6, 2.5e-3);
[tpts, sols] = tran.getSolution(tran);

% plot transient
hold on; plot(sols(1,:), -sols(2,:), '.-k'); % e_1, V1::ipn
xlabel('V1:::E (V)'); ylabel('-V1:::ipn (A)'); grid on;
legend('forward DC sweep', 'backward DC sweep', 'transient');

figure; plot(pts1(1,:), sols1(3,:), '.-r'); % H1:::s
hold on; plot(pts2(1,:), sols2(3,:), '.-b'); % H1:::s
hold on; plot(sols(1,:), sols(3,:), '.-k'); % H1:::s
legend('forward DC sweep', 'backward DC sweep', 'transient');
xlabel('V1:::E (V)'); ylabel('H1:::s'); grid on;

% run homotopy analysis
startLambda = -1; stopLambda = 1; lambdaStep = 1e-1; initguess = [-1;0;-1];
hom = homotopy(DAE, 'V1:::E', 'input', initguess, startLambda, lambdaStep, stopLambda);
hom.plot(hom);

souts = StateOutputs(DAE); souts = souts.DeleteAll(souts);
souts = souts.Add({'V1:::ipn'}, souts); hom.plot(hom, souts);

sols = hom.getsolution(hom);
figure; plot3(sols.yvals(1,:), sols.yvals(2,:), sols.yvals(3,:));
unk_names = DAE.unknames(DAE);
xlabel(unk_names{1}); ylabel(unk_names{2}); zlabel(unk_names{3});
grid on; box on;

